Classification of equiangular lines with fixed angle $\arccos(1/(1+2\sqrt2))$

We determine the maximum number $N_\alpha(d)$ of equiangular lines with fixed angle $\arccos\alpha$ for $\alpha = 1/(1+2\sqrt2)$ in $d$-dimensional Euclidean space: $2,3,4,6,8,10,14,15,16,17,18,20,22$ for $d \in \{2,\dots,14\}$, and $\max(24, \lfloor 3(d-1)/2 \rfloor)$ for $d \ge 15$. This appears to be the first complete determination of $N_\alpha(d)$ in all dimensions $d$ for a fixed nontrivial $\alpha$, since the work of Lemmens and Seidel for $\alpha = 1/3$ in 1973.

==> enum.cpp <==
// Build: c++ -std=c++17 -O2 -o enum enum.cpp
// Usage: ./enum [--cherry|--single-edge]

#include <algorithm>
#include <fstream>
#include <iostream>
#include <map>
#include <memory>
#include <optional>
#include <vector>

using namespace std;
using int128 = __int128;

int128 max_int128 = 0;

void update_max_int128(int128 x) {
    if (x > max_int128)
        max_int128 = x;
    else if (-x > max_int128)
        max_int128 = -x;
}

string int128_to_string(int128 value) {
    if (value == 0) return "0";
    string out;
    while (value > 0) {
        const int digit = static_cast<int>(value % 10);
        out.push_back(static_cast<char>('0' + digit));
        value /= 10;
    }
    reverse(out.begin(), out.end());
    return out;
}

// ZSqrt2: a + b * sqrt(2) in Z[√2]
struct ZSqrt2 {
    int128 a, b;

    ZSqrt2(int128 a_, int128 b_) : a(a_), b(b_) {}

    ZSqrt2 operator+(const ZSqrt2& o) const {
        return ZSqrt2(a + o.a, b + o.b);
    }

    ZSqrt2 operator*(const ZSqrt2& o) const {
        return ZSqrt2(a * o.a + 2 * b * o.b, a * o.b + b * o.a);
    }

    int sign() const {
        if (a == 0 && b == 0) return 0;
        if (b == 0) return a > 0 ? 1 : -1;
        if (b > 0) return (a >= 0 || a * a < 2 * b * b) ? 1 : -1;
        return (a > 0 && a * a > 2 * b * b) ? 1 : -1;
    }
};

// Runtime-configured value of -1/α.
ZSqrt2 MINUS_ONE_OVER_ALPHA(-1, -2);

// Polynomial: coeffs[0]=c0, coeffs[1]=c1, ... -> c0 x^0 + c1 x^1 + ...
struct Polynomial {
    vector<int128> coeffs;

    explicit Polynomial(vector<int128> c) : coeffs(std::move(c)) {}

    // Returns -1 if smallest root < -1/α, or multiplicity of -1/α as root
    int multiplicity_of_minus_one_over_alpha() const {
        const int n = coeffs.size() - 1;
        const vector<ZSqrt2> result = shifted_coeffs();

        const int top_sign = result[n].sign();

        for (int i = 0; i < n; ++i) 
        if (result[i].sign() * (((n - i)&1) ? 1 : -1) == top_sign)
            return -1;
            
        int mult = 0;
        while (mult < n && result[mult].sign() == 0) {
            mult++;
        }
        return mult;
    }

private:
    vector<ZSqrt2> shifted_coeffs() const {
        const int n = coeffs.size() - 1;
        const ZSqrt2 shift = MINUS_ONE_OVER_ALPHA;
        vector<ZSqrt2> result(n + 1, ZSqrt2(0, 0));

        for (int k = n; k >= 0; --k) {
            const int m = n - k;
            for (int i = m; i >= 1; --i) {
                result[i] = result[i - 1] + shift * result[i];
                update_max_int128(result[i].a);
                update_max_int128(result[i].b);
            }
            result[0] = ZSqrt2(coeffs[k], 0) + shift * result[0];
            update_max_int128(result[0].a);
            update_max_int128(result[0].b);
        }

        return result;
    }
};

// Symmetric integer matrix
struct IntSymMat {
    int n;
    vector<vector<int128>> d;

    IntSymMat() : n(0) {}
    explicit IntSymMat(int n_) : n(n_), d(n_, vector<int128>(n_, 0)) {}

    IntSymMat operator*(const IntSymMat& m) const {
        IntSymMat out(n);
        for (int i = 0; i < n; ++i) {
            for (int j = 0; j <= i; ++j) {
                int128 sum = 0;
                for (int k = 0; k < n; ++k)
                    sum += d[i][k] * m.d[k][j];
                update_max_int128(sum);
                out.d[i][j] = out.d[j][i] = sum;
            }
        }
                
        return out;
    }

    Polynomial charpoly() const {
        IntSymMat m = *this;
        vector<int128> coeffs(n+1);
        coeffs[n] = 1;

        for (int k = 1; k <= n; ++k) {
            const int128 t = m.trace();
            update_max_int128(t);
            const int128 ck = -t / k;
            coeffs[n - k] = ck;
            if (k < n) {
                for (int i = 0; i < n; ++i) m.d[i][i] += ck;
                m = m * *this;
            }
        }

        return Polynomial(coeffs);
    }

private:
    int128 trace() const {
        int128 t = 0;
        for (int i = 0; i < n; ++i) t += d[i][i];
        return t;
    }
};

// Graph: vertices 0..order-1, edges as pairs
struct Graph {
    int order;
    vector<pair<int, int>> edges;
    shared_ptr<vector<vector<int>>> possible_subsets;

    IntSymMat seidel_matrix;
    int rank;
    mutable optional<vector<int128>> seidel_degrees_cache;
    mutable optional<vector<int128>> hash_value_cache;

    Graph(int order_, const vector<pair<int, int>>& edges_, bool default_possible_subsets = false)
        : order(order_), edges(edges_), seidel_matrix(order_) {
        if (default_possible_subsets)
            possible_subsets = make_shared<vector<vector<int>>>(all_subsets(order_));
        
        for (int i = 0; i < order; ++i) {
            for (int j = 0; j < order; ++j) {
                seidel_matrix.d[i][j] = (i == j ? 0 : 1);
            }
        }
        for (const auto& [u, v] : edges) {
            seidel_matrix.d[u][v] = -1;
            seidel_matrix.d[v][u] = -1;
        }
        
        const int mult = seidel_matrix.charpoly().multiplicity_of_minus_one_over_alpha();
        rank = mult >= 0 ? order - mult : -1;
    }

    vector<Graph> add_one_vertex() const {
        const int new_vertex = order;
        const auto new_possible_subsets = make_shared<vector<vector<int>>>();
        vector<Graph> candidates;

        for (const auto& subset : *possible_subsets) {
            vector<pair<int, int>> new_edges;
            new_edges.reserve(edges.size() + subset.size());
            new_edges = edges;
            for (int v : subset) new_edges.emplace_back(v, new_vertex);
            const Graph g(order + 1, new_edges);
            if (g.rank >= 0) {
                new_possible_subsets->push_back(subset);
                auto subset_plus = subset;
                subset_plus.push_back(new_vertex);
                new_possible_subsets->push_back(subset_plus);
                candidates.push_back(g);
            }
        }
        for (auto& c : candidates) c.possible_subsets = new_possible_subsets;
        return candidates;
    }

    const vector<int128>& seidel_degrees() const {
        if (seidel_degrees_cache) return *seidel_degrees_cache;

        IntSymMat third_power = seidel_matrix * seidel_matrix * seidel_matrix;
        vector<int128> sd(order);
        for (int v = 0; v < order; ++v)
            sd[v] = third_power.d[v][v];

        seidel_degrees_cache = sd;
        return *seidel_degrees_cache;
    }

    const vector<int128>& hash_value() const {
        if (hash_value_cache) return *hash_value_cache;
        hash_value_cache = seidel_degrees();
        sort(hash_value_cache->begin(), hash_value_cache->end());
        return *hash_value_cache;
    }

    bool switching_equivalent_to(const Graph& other) const {
        vector<int> mapping(order, -1);
        vector<int> switching(order, 0);
        vector<char> used(other.order, 0);
        return build_switching_equivalence_to(other, mapping, switching, used, 0);
    }

    string to_s() const {
        string out = "{";
        for (size_t i = 0; i < edges.size(); ++i) {
            const auto& [u, v] = edges[i];
            out += "{" + to_string(u) + "," + to_string(v) + "}";
            if (i + 1 < edges.size()) out += ",";
        }
        out += "}";
        return out;
    }

private:
    static vector<vector<int>> all_subsets(int n) {
        const size_t total = size_t{1} << n;
        vector<vector<int>> result(total);
        for (size_t mask = 0; mask < total; ++mask) {
            for (int i = 0; i < n; ++i) {
                if (mask & (size_t{1} << i))
                    result[mask].push_back(i);
            }
        }
        return result;
    }

    bool build_switching_equivalence_to(const Graph& other, vector<int>& mapping, vector<int>& switching, vector<char>& used, int depth) const {
        if (depth == order) return true;
        const int x = depth;

        for (int y = 0; y < other.order; ++y) {
            if (used[y] || seidel_degrees()[x] != other.seidel_degrees()[y]) continue;
            auto sign_val = switching_sign(other, mapping, switching, depth, x, y);
            if (sign_val == 0) continue;

            mapping[x] = y;
            switching[x] = sign_val;
            used[y] = 1;
            if (build_switching_equivalence_to(other, mapping, switching, used, depth + 1)) return true;
            used[y] = 0;
        }
        return false;
    }

    int switching_sign(const Graph& other, const vector<int>& mapping, const vector<int>& switching, int depth, int x, int y) const {
        if (depth == 0) return 1;
        int sign_val = 0;
        for (int u = 0; u < depth; ++u) {
            const int v = mapping[u];
            const int s = switching[u] * seidel_matrix.d[u][x] * other.seidel_matrix.d[v][y];
            if (sign_val == 0)
                sign_val = s;
            else if (switching[u] * seidel_matrix.d[u][x] * sign_val != other.seidel_matrix.d[v][y])
                return 0;
        }
        return sign_val;
    }
};

// GraphSet: unique graphs up to switching equivalence
struct GraphSet {
    vector<Graph> list;
    map<vector<int128>, vector<size_t>> hash;

    void add(const Graph& g) {
        const auto& hv = g.hash_value();
        if (!include(hv, g)) {
            list.push_back(g);
            hash[hv].push_back(list.size() - 1);
        }
    }

    void concat(const vector<Graph>& graphs) {
        for (const auto& g : graphs) add(g);
    }

private:
    bool include(const vector<int128>& hv, const Graph& g) const {
        const auto it = hash.find(hv);
        if (it == hash.end()) return false;
        for (const size_t idx : it->second)
            if (g.switching_equivalent_to(list[idx])) return true;
        return false;
    }
};

int main(int argc, char* argv[]) {
    enum class Mode { Cherry, SingleEdge };
    Mode mode = Mode::Cherry;

    if (argc > 2) {
        cerr << "Usage: " << argv[0] << " [--cherry|--single-edge]\n";
        return 1;
    }
    if (argc == 2) {
        const string flag = argv[1];
        if (flag == "--single-edge") {
            mode = Mode::SingleEdge;
        } else if (flag != "--cherry") {
            cerr << "Unknown flag: " << flag << "\n";
            cerr << "Usage: " << argv[0] << " [--cherry|--single-edge]\n";
            return 1;
        }
    }

    if (mode != Mode::Cherry) MINUS_ONE_OVER_ALPHA = ZSqrt2(-3, 0);

    map<int, GraphSet> dict;
    // Minimal forbidden subgraphs
    const vector<Graph> forbidden_subgraphs = (mode == Mode::Cherry)
        ? vector<Graph>{
            Graph(5, {{0,1}, {1,2}, {2,3}}, true),
            Graph(5, {{0,1}, {0,2}, {1,2}, {3,4}}, true),
            Graph(6, {{0,1}, {0,2}, {0,3}, {4,5}}, true),
            Graph(6, {{0,1}, {0,2}, {0,3}, {3,4}, {3,5}}, true),
            Graph(7, {{0,1}, {0,2}, {0,3}}, true),
        }
        : vector<Graph>{
            Graph(5, {{0,1}, {1,2}}, true),
            Graph(5, {{0,1}, {1,2}, {3,4}}, true),
            Graph(5, {{0,1}, {1,2}, {2,3}}, true),
            Graph(5, {{0,1}, {0,2}, {1,2}, {3,4}}, true),
        };

    int n = -1;
    for (const auto& g : forbidden_subgraphs) {
        if (g.rank >= 0) {
            dict[g.order].add(g);
            if (n == -1 || g.order < n) n = g.order;
        }
    }

    const string filename = mode == Mode::Cherry ? "cherry" : "single-edge";

    int grand_total = 0;

    while (!dict[n].list.empty()) {
        grand_total += dict[n].list.size();
        cout << "=== n=" << n << " ===\n";
        int min_rank = n + 1;
        vector<const Graph*> min_rank_graphs;
        ofstream file(filename + "-" + to_string(n) + ".txt");
        for (const auto& h : dict[n].list) {
            const int r = h.rank;
            if (r < min_rank) {
                min_rank = r;
                min_rank_graphs.clear();
                min_rank_graphs.push_back(&h);
            } else if (r == min_rank) {
                min_rank_graphs.push_back(&h);
            }
            file << h.to_s() << " " << h.rank << "\n";
        }
        file.close();
        const size_t total = dict[n].list.size();
        cout << "Minimum rank of " << total << " graph" << (total == 1 ? "" : "s")
                  << " on " << n << " vertices is " << min_rank << "\n";
        const size_t count = min_rank_graphs.size();
        cout << "Found " << count << " graph" << (count == 1 ? "" : "s")
                  << " on " << n << " vertices of rank " << min_rank << "\n";
        for (size_t i = 0; i < min_rank_graphs.size(); ++i) {
            cout << "[" << (i + 1) << "] " << min_rank_graphs[i]->to_s() << "\n";
        }
        cout << "Extending " << total << " graph" << (total == 1 ? "" : "s")
                  << " on " << n << " vertices\n";

        size_t idx = 0;
        for (const auto& g : dict[n].list) {
            ++idx;
            const vector<Graph> candidates = g.add_one_vertex();
            dict[n + 1].concat(candidates);
            const size_t new_total = dict[n + 1].list.size();
            cout << "\r\e[K- " << idx << "/" << total << "->" << new_total
            << ", max_int128 " << int128_to_string(max_int128) << flush;
        }
        cout << "\n\n";
        dict.erase(n);
        n++;
    }

    cout << "Total number of graphs: " << grand_total << "\n";
    return 0;
}


==> min_forb.cpp <==
// Build: c++ -std=c++17 -O2 -o min_forb min_forb.cpp
// Usage: ./min_forb [--cherry|--single-edge]

#include <algorithm>
#include <iostream>
#include <map>
#include <optional>
#include <stdexcept>
#include <vector>

using namespace std;

// Symmetric integer matrix
struct IntSymMat {
    int n;
    vector<vector<int>> d;

    explicit IntSymMat(int n_) : n(n_), d(n_, vector<int>(n_, 0)) {}

    IntSymMat operator*(const IntSymMat& m) const {
        IntSymMat out(n);
        for (int i = 0; i < n; ++i) {
            for (int j = 0; j <= i; ++j) {
                int sum = 0;
                for (int k = 0; k < n; ++k) sum += d[i][k] * m.d[k][j];
                out.d[i][j] = out.d[j][i] = sum;
            }
        }
        return out;
    }
};

// Graph: vertices 0..order-1, edges as pairs
struct Graph {
    int order;
    vector<pair<int, int>> edges;

    IntSymMat seidel_matrix;
    vector<int> seidel_degrees;
    vector<int> hash_value;

    Graph(int order_, vector<pair<int, int>> edges_)
        : order(order_), edges(std::move(edges_)), seidel_matrix(order_), seidel_degrees(order_) {
        for (int i = 0; i < order; ++i) {
            for (int j = 0; j < order; ++j) {
                seidel_matrix.d[i][j] = (i == j ? 0 : 1);
            }
        }
        for (const auto& [u, v] : edges) {
            seidel_matrix.d[u][v] = -1;
            seidel_matrix.d[v][u] = -1;
        }

        const IntSymMat third_power = seidel_matrix * seidel_matrix * seidel_matrix;
        for (int v = 0; v < order; ++v)
            seidel_degrees[v] = third_power.d[v][v];

        hash_value = seidel_degrees;
        sort(hash_value.begin(), hash_value.end());
    }

    Graph subgraph_without(int removed_vertex) const {
        vector<int> remap(order, -1);
        int next = 0;
        for (int v = 0; v < order; ++v) {
            if (v == removed_vertex) continue;
            remap[v] = next++;
        }

        vector<pair<int, int>> new_edges;
        new_edges.reserve(edges.size());
        for (const auto& [u, v] : edges) {
            if (u == removed_vertex || v == removed_vertex) continue;
            int a = remap[u], b = remap[v];
            new_edges.emplace_back(a, b);
        }

        return Graph(order - 1, new_edges);
    }

    Graph extend_graph_by_mask(size_t mask) const {
        const int new_vertex = order;
        vector<pair<int, int>> new_edges = edges;
        for (int v = 0; v < order; ++v) {
            if ((mask >> v) & 1) {
                new_edges.emplace_back(v, new_vertex);
            }
        }
        return Graph(order + 1, new_edges);
    }

    bool switching_equivalent_to(const Graph& other) const {
        if (order != other.order) return false;
        if (hash_value != other.hash_value) return false;

        vector<int> mapping(order, -1);
        vector<int> switching(order, 0);
        vector<char> used(other.order, 0);
        return build_switching_equivalence_to(other, mapping, switching, used, 0);
    }

    string to_s() const {
        string out = "{";
        for (size_t i = 0; i < edges.size(); ++i) {
            const auto& [u, v] = edges[i];
            out += "{" + to_string(u) + "," + to_string(v) + "}";
            if (i + 1 < edges.size()) out += ",";
        }
        out += "}";
        return out;
    }

    static Graph union_of_cherry_subgraphs(int c1, int c2, int c3) {
        vector<pair<int, int>> edges;

        int offset = c1;

        for (int i = 0; i < c2; ++i) {
            edges.emplace_back(offset, offset + 1);
            offset += 2;
        }

        for (int i = 0; i < c3; ++i) {
            edges.emplace_back(offset, offset + 1);
            edges.emplace_back(offset + 1, offset + 2);
            offset += 3;
        }

        const int n = c1 + 2 * c2 + 3 * c3;
        return Graph(n, edges);
    }

    static Graph union_of_single_edge_subgraphs(int c1, int c2) {
        vector<pair<int, int>> edges;

        int offset = c1;

        for (int i = 0; i < c2; ++i) {
            edges.emplace_back(offset, offset + 1);
            offset += 2;
        }

        const int n = c1 + 2 * c2;
        return Graph(n, edges);
    }

private:
    bool build_switching_equivalence_to(const Graph& other, vector<int>& mapping,
                                        vector<int>& switching, vector<char>& used,
                                        int depth) const {
        if (depth == order) return true;
        const int x = depth;

        for (int y = 0; y < other.order; ++y) {
            if (used[y] || seidel_degrees[x] != other.seidel_degrees[y]) continue;
            const int sign_val = switching_sign(other, mapping, switching, depth, x, y);
            if (sign_val == 0) continue;

            mapping[x] = y;
            switching[x] = sign_val;
            used[y] = 1;
            if (build_switching_equivalence_to(other, mapping, switching, used, depth + 1)) return true;
            used[y] = 0;
        }
        return false;
    }

    int switching_sign(const Graph& other, const vector<int>& mapping,
                       const vector<int>& switching, int depth, int x, int y) const {
        if (depth == 0) return 1;
        int sign_val = 0;
        for (int u = 0; u < depth; ++u) {
            const int v = mapping[u];
            const int s = switching[u] * seidel_matrix.d[u][x] * other.seidel_matrix.d[v][y];
            if (sign_val == 0)
                sign_val = s;
            else if (switching[u] * seidel_matrix.d[u][x] * sign_val != other.seidel_matrix.d[v][y])
                return 0;
        }
        return sign_val;
    }
};

// GraphSet: unique graphs up to switching equivalence
struct GraphSet {
    vector<Graph> list;
    map<vector<int>, vector<size_t>> hash;

    void add(const Graph& g) {
        if (!include(g)) {
            list.push_back(g);
            hash[g.hash_value].push_back(list.size() - 1);
        }
    }

    bool include(const Graph& g) const {
        const auto it = hash.find(g.hash_value);
        if (it == hash.end()) return false;
        for (const size_t idx : it->second)
            if (g.switching_equivalent_to(list[idx])) return true;
        return false;
    }

    bool minimal_forbidden(const Graph& g) const {
        if (include(g)) return false;
        for (int v = 0; v < g.order; ++v) {
            const Graph sub = g.subgraph_without(v);
            if (!include(sub)) return false;
        }
        return true;
    }
};

int main(int argc, char* argv[]) {
    enum class Mode { Cherry, SingleEdge };
    Mode mode = Mode::Cherry;

    if (argc > 2) {
        cerr << "Usage: " << argv[0] << " [--cherry|--single-edge]\n";
        return 1;
    }
    if (argc == 2) {
        const string flag = argv[1];
        if (flag == "--single-edge") {
            mode = Mode::SingleEdge;
        } else if (flag != "--cherry") {
            cerr << "Unknown flag: " << flag << "\n";
            cerr << "Usage: " << argv[0] << " [--cherry|--single-edge]\n";
            return 1;
        }
    }

    const int max_order = (mode == Mode::Cherry) ? 8 : 6;

    GraphSet base;
    for (int n = 0; n <= max_order; ++n) {
        if (mode == Mode::Cherry) {
            for (int c3 = 0; c3 * 3 <= n; ++c3) {
                for (int c2 = 0; c2 * 2 <= n - 3 * c3; ++c2) {
                    const int c1 = n - 2 * c2 - 3 * c3;
                    base.add(Graph::union_of_cherry_subgraphs(c1, c2, c3));
                }
            }
        } else {
            for (int c2 = 0; c2 * 2 <= n; ++c2) {
                const int c1 = n - 2 * c2;
                base.add(Graph::union_of_single_edge_subgraphs(c1, c2));
            }
        }
    }

    GraphSet dict;

    for (const auto& h : base.list) {
        if (h.order == max_order) continue;
        const size_t subset_count = 1 << h.order;
        for (size_t mask = 0; mask < subset_count; ++mask) {
            const Graph g = h.extend_graph_by_mask(mask);
            if (base.minimal_forbidden(g))
                dict.add(g);
        }
    }

    for (const auto& g : dict.list) {
        cout << g.order << " " << g.to_s() << "\n";
    }

    return 0;
}

